Non-local hydrodynamic transport and collective excitations in Dirac fluids

We study the response of a Dirac fluid to electric fields and thermal gradients at finite wave-numbers and frequencies in the hydrodynamic regime. We find that non-local transport in the hydrodynamic regime is governed by infinite set of kinetic modes that describe non-collinear scattering events in different angular harmonic channels. The scattering rates of these modes $\tau_{m}^{-1}$ increase as $\|m\|$, where $m$ labels the angular harmonics. In an earlier publication, we pointed out that this dependence leads to anomalous, L\'evy-flight-like phase space diffusion (Phys. Rev. Lett. 123, 195302 (2019)). Here, we show how this surprisingly simple, non-analytic dependence allows us to obtain exact expressions for the non-local charge and electronic thermal conductivities. The peculiar dependence of the scattering rates on $m$ also leads to a non-trivial structure of collective excitations: Besides the well known plasmon, second sound and diffusive modes, we find non-degenerate damped modes corresponding to excitations of higher angular harmonics. We use these results to investigate the transport of a Dirac fluid through Poiseuille-type geometries of different widths, and to study the response to surface acoustic waves in graphene-piezoelectric devices.

==> Pics/.ipynb_checkpoints/DrudePic-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.cm as cm\n",
    "\n",
    "import os\n",
    "import scipy\n",
    "import math\n",
    "import pickle\n",
    "\n",
    "from scipy.optimize import curve_fit\n",
    "from scipy.interpolate import interp1d\n",
    "\n",
    "import tkinter as tk\n",
    "from tkinter import filedialog\n",
    "\n",
    "%matplotlib qt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "omegas = np.arange(0.001,100,0.01)\n",
    "\n",
    "def cond(omega):\n",
    "    return(1/(-1j*omega+1))\n",
    "\n",
    "conds = []\n",
    "    \n",
    "for i in omegas:\n",
    "    conds.append(cond(i))    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import matplotlib.style\n",
    "matplotlib.style.use('classic')\n",
    "from cycler import cycler\n",
    "matplotlib.rcParams['axes.prop_cycle'] = cycler(color=['#ff6161','#ffcd61','#90ff61','#61d0ff','#8661ff','#ff61ea'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "plt.plot(np.log(omegas), np.real(conds), label=r'$\\mathrm{Re}[\\sigma]$', linewidth=5)\n",
    "plt.plot(np.log(omegas), np.imag(conds), label=r'$\\mathrm{Im}[\\sigma]$', linewidth=5)\n",
    "\n",
    "plt.rc('text', usetex=True)\n",
    "plt.rc('font', family='serif')\n",
    "\n",
    "plt.locator_params(nbins=7)\n",
    "plt.xlabel(r'$\\log(\\omega)$', fontsize = 30)\n",
    "plt.ylabel(r'$\\sigma(\\omega)/\\sigma(\\omega=0)$', fontsize = 30)\n",
    "plt.legend(loc='upper left')\n",
    "plt.ylim((-0.0,1.1))\n",
    "plt.xlim((-5,5))\n",
    "plt.tick_params(labelsize=30)\n",
    "\n",
    "plt.legend(fontsize = 25,loc='upper right',shadow='yes')\n",
    "\n",
    "plt.gcf().subplots_adjust(bottom=0.18)\n",
    "plt.gcf().subplots_adjust(top=0.93)\n",
    "plt.gcf().subplots_adjust(left=0.13)\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "anaconda-cloud": {},
  "kernelspec": {
   "display_name": "Python [conda root]",
   "language": "python",
   "name": "conda-root-py"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}


==> Pics/.ipynb_checkpoints/Entropy_plot_and_kappa_plot-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.cm as cm\n",
    "\n",
    "from mpmath import *\n",
    "\n",
    "from scipy.special import zeta\n",
    "import pickle\n",
    "\n",
    "from scipy.optimize import minimize\n",
    "\n",
    "import tkinter as tk\n",
    "from tkinter import filedialog\n",
    "\n",
    "import time\n",
    "\n",
    "from scipy.stats import levy_stable\n",
    "from scipy.stats import uniform\n",
    "from mpl_toolkits.mplot3d import Axes3D\n",
    "#%matplotlib qt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def q(t,dh,tL):\n",
    "    return(1-dh**2*(1/np.tanh(t/tL)-1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def f(kappa):\n",
    "    return(1/kappa)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "%matplotlib qt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import matplotlib.style\n",
    "matplotlib.style.use('classic')\n",
    "from cycler import cycler\n",
    "matplotlib.rcParams['axes.prop_cycle'] = cycler(color=['#1f77b4','#fd8d3c','#31a354','#d62728','springgreen'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 's' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-12-ada6042d14a0>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m()\u001b[0m\n\u001b[1;32m      4\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      5\u001b[0m \u001b[0mts\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0marange\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m0.1\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m1.3\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m.01\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 6\u001b[0;31m \u001b[0mqt\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;34m[\u001b[0m\u001b[0ms\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mt\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mdh\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mtL\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mfor\u001b[0m \u001b[0mt\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mts\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      7\u001b[0m \u001b[0mplt\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mplot\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mts\u001b[0m \u001b[0;34m,\u001b[0m \u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mfull\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mlen\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mts\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlabel\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34mr'$q_{eq}$'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlinewidth\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m3.0\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      8\u001b[0m \u001b[0mplt\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mplot\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mts\u001b[0m \u001b[0;34m,\u001b[0m \u001b[0mst\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlabel\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34mr'$q(t)$'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlinewidth\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m3.0\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m<ipython-input-12-ada6042d14a0>\u001b[0m in \u001b[0;36m<listcomp>\u001b[0;34m(.0)\u001b[0m\n\u001b[1;32m      4\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      5\u001b[0m \u001b[0mts\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0marange\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m0.1\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m1.3\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m.01\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 6\u001b[0;31m \u001b[0mqt\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;34m[\u001b[0m\u001b[0ms\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mt\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mdh\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mtL\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mfor\u001b[0m \u001b[0mt\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mts\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      7\u001b[0m \u001b[0mplt\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mplot\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mts\u001b[0m \u001b[0;34m,\u001b[0m \u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mfull\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mlen\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mts\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlabel\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34mr'$q_{eq}$'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlinewidth\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m3.0\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      8\u001b[0m \u001b[0mplt\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mplot\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mts\u001b[0m \u001b[0;34m,\u001b[0m \u001b[0mst\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlabel\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34mr'$q(t)$'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlinewidth\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m3.0\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mNameError\u001b[0m: name 's' is not defined"
     ]
    }
   ],
   "source": [
    "#numerics\n",
    "dh=.1\n",
    "tL=1\n",
    "\n",
    "ts = np.arange(0.1,1.3,.01)\n",
    "qt = [s(t,dh,tL) for t in ts]\n",
    "plt.plot(ts , np.full(len(ts),1), label=r'$q_{eq}$', linewidth=3.0)\n",
    "plt.plot(ts , st, label=r'$q(t)$', linewidth=3.0)\n",
    "\n",
    "\n",
    "plt.show()\n",
    "\n",
    "plt.rc('text', usetex=True)\n",
    "plt.rc('font', family='serif')\n",
    "\n",
    "params = {'text.latex.preamble': [r'\\usepackage{upgreek}']} \n",
    "plt.rcParams.update(params) \n",
    "\n",
    "plt.ylabel(r'$q(t)/q_{eq}$', fontsize = 30)\n",
    "plt.xlabel(r'$t/\\tau_L$', fontsize = 30)\n",
    "\n",
    "plt.ylim(0.9,1.02)\n",
    "\n",
    "plt.tick_params(labelsize=25)\n",
    "\n",
    "plt.legend(fontsize = 25,loc='lower right',shadow='yes')\n",
    "\n",
    "plt.gcf().subplots_adjust(bottom=0.18)\n",
    "plt.gcf().subplots_adjust(top=0.90)\n",
    "plt.gcf().subplots_adjust(left=0.18)\n",
    "\n",
    "#plt.xlim(0,10)\n",
    "#plt.ylim(-19,120)\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "#heating\n",
    "\n",
    "def q32(t):\n",
    "    return(np.power(t,-3/2))\n",
    "\n",
    "def q2(t):\n",
    "    return(np.power(t,-2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "ts = np.arange(0.001,0.3,0.001)\n",
    "qs32 = q32(ts)\n",
    "qs2 = q2(ts)\n",
    "\n",
    "plt.plot(ts , qs32, label=r'$\\dot{q}\\sim 1/t^{3/2}$', linewidth=3.0)\n",
    "plt.plot(ts , qs2, label=r'$\\dot{q}\\sim 1/t^{2}$', linewidth=3.0)\n",
    "\n",
    "\n",
    "plt.show()\n",
    "\n",
    "plt.rc('text', usetex=True)\n",
    "plt.rc('font', family='serif')\n",
    "\n",
    "params = {'text.latex.preamble': [r'\\usepackage{upgreek}']} \n",
    "plt.rcParams.update(params) \n",
    "\n",
    "plt.xlabel(r'$t$', fontsize = 55)\n",
    "plt.ylabel(r'$\\dot{q}$', fontsize = 55)\n",
    "\n",
    "plt.ylim(0,100)\n",
    "\n",
    "plt.tick_params(labelsize=25)\n",
    "plt.legend(fontsize = 30,loc='upper right',shadow='yes')\n",
    "\n",
    "plt.tick_params(labelsize=0.1)\n",
    "\n",
    "plt.gcf().subplots_adjust(bottom=0.15)\n",
    "plt.gcf().subplots_adjust(top=0.90)\n",
    "plt.gcf().subplots_adjust(left=0.15)\n",
    "\n",
    "#plt.xlim(0,10)\n",
    "#plt.ylim(-19,120)\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "#numerics\n",
    "\n",
    "kappas = np.arange(0.01,5,.01)\n",
    "fs = [f(kappa) for kappa in kappas]\n",
    "plt.plot(kappas , np.full(len(kappas),2), label=r'$f_\\infty$', linewidth=3.0, linestyle=':')\n",
    "plt.plot(kappas , np.array(fs)+2, label=r'$f(\\kappa)$', linewidth=3.0)\n",
    "\n",
    "\n",
    "plt.show()\n",
    "\n",
    "plt.rc('text', usetex=True)\n",
    "plt.rc('font', family='serif')\n",
    "\n",
    "params = {'text.latex.preamble': [r'\\usepackage{upgreek}']} \n",
    "plt.rcParams.update(params) \n",
    "\n",
    "plt.ylabel(r'$f(\\kappa)$', fontsize = 30)\n",
    "plt.xlabel(r'$\\kappa$', fontsize = 30)\n",
    "\n",
    "plt.ylim(0,10)\n",
    "\n",
    "plt.tick_params(labelsize=0.1)\n",
    "\n",
    "plt.legend(fontsize = 25,loc='upper right',shadow='yes')\n",
    "\n",
    "plt.gcf().subplots_adjust(bottom=0.18)\n",
    "plt.gcf().subplots_adjust(top=0.90)\n",
    "plt.gcf().subplots_adjust(left=0.18)\n",
    "\n",
    "#plt.xlim(0,10)\n",
    "#plt.ylim(-19,120)\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def T(n):\n",
    "    return(np.sqrt(np.abs(n)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "#numerics\n",
    "\n",
    "ns1 = np.arange(0,1.0,.0001)\n",
    "Ts1 = [T(1-n) for n in ns1]\n",
    "\n",
    "ns2 = np.arange(0,1.0,.0001)\n",
    "Ts2 = [T(n) for n in ns2]\n",
    "\n",
    "\n",
    "plt.plot(ns1 , Ts1, linewidth=3.0, color = '#a9f5a9')\n",
    "plt.plot(ns2+1 , Ts2 , linewidth=3.0, color = '#a9f5a9')\n",
    "\n",
    "plt.fill_between(np.linspace(0,2,len(Ts1+Ts2)),Ts1+Ts2,5, color = '#a9f5a9')\n",
    "\n",
    "plt.show()\n",
    "\n",
    "plt.rc('text', usetex=True)\n",
    "plt.rc('font', family='serif')\n",
    "\n",
    "params = {'text.latex.preamble': [r'\\usepackage{upgreek}']} \n",
    "plt.rcParams.update(params)\n",
    "\n",
    "plt.text(1, 0.9, \"Dirac liquid\", size=30, rotation=0.,\n",
    "         ha=\"center\", va=\"center\", color = '#949494'\n",
    "         )\n",
    "\n",
    "plt.text(0.44, 0.2, \"Fermi \\n liquid\", size=30, rotation=0.,\n",
    "         ha=\"center\", va=\"center\", color = '#949494'\n",
    "         )\n",
    "\n",
    "plt.text(1.57, 0.19, \"Fermi \\n liquid\", size=30, rotation=0.,\n",
    "         ha=\"center\", va=\"center\", color = '#949494'\n",
    "         )\n",
    "\n",
    "plt.text(0.75, 0.75, r'$\\sim\\frac{1}{\\sqrt{n}}(1+\\alpha \\log{\\frac{\\Lambda}{\\sqrt{n}}})$', size=20, rotation=0.,\n",
    "         ha=\"center\", va=\"center\", color = '#949494'\n",
    "         )\n",
    "\n",
    "plt.ylabel(r'$T$', fontsize = 30)\n",
    "plt.xlabel(r'$n$', fontsize = 30)\n",
    "\n",
    "plt.ylim(0,1)\n",
    "plt.xlim(0,2)\n",
    "\n",
    "plt.tick_params(labelsize=0.1)\n",
    "\n",
    "#plt.gcf().subplots_adjust(bottom=0.18)\n",
    "#plt.gcf().subplots_adjust(top=0.90)\n",
    "plt.gcf().subplots_adjust(left=0.1)\n",
    "\n",
    "#plt.xlim(0,10)\n",
    "#plt.ylim(-19,120)\n",
    "\n",
    "plt.savefig('Dirac_liquid.png', dpi=600)\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": true
   },
   "source": [
    "# Lévy flights"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import matplotlib.style\n",
    "matplotlib.style.use('classic')\n",
    "from cycler import cycler\n",
    "matplotlib.rcParams['axes.prop_cycle'] = cycler(color=['#1f77b4','#fd8d3c','#31a354','#d62728'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "sn_first = 1000\n",
    "alphas = np.linspace(0.5,2,4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "plt.rcParams['legend.fontsize'] = 10\n",
    "\n",
    "fig = plt.figure()\n",
    "\n",
    "i = 0\n",
    "for alpha in alphas:\n",
    "    i = i + 10000\n",
    "    stepnumber = int(sn_first**(alpha))\n",
    "    l = levy_stable.rvs(alpha, 0, size=stepnumber)\n",
    "    phi = uniform.rvs(0,2*np.pi,stepnumber)\n",
    "    theta = uniform.rvs(0,2*np.pi,stepnumber)\n",
    "    x = np.cumsum(l*np.cos(phi)*np.cos(theta))+i\n",
    "    y = np.cumsum(l*np.sin(phi)*np.cos(theta))\n",
    "    z = np.cumsum(l*np.sin(theta))\n",
    "    ax = fig.gca(projection='3d')\n",
    "\n",
    "    ax.plot(x, y, z, label=r\"$\\mu$ = {}\".format(alpha))\n",
    "    ax.legend()\n",
    "\n",
    "plt.rc('text', usetex=True)\n",
    "plt.rc('font', family='serif')    \n",
    "plt.legend(fontsize = 15,loc='lower left',shadow='yes')\n",
    "\n",
    "#plt.axis('off')\n",
    "    \n",
    "plt.show()\n",
    "#plt.savefig('levy_try.png', dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "% matplotlib qt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 105,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([1, 4, 9])"
      ]
     },
     "execution_count": 105,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.array([1,2,3])*np.array([1,2,3])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "anaconda-cloud": {},
  "kernelspec": {
   "display_name": "Python [conda root]",
   "language": "python",
   "name": "conda-root-py"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}

